Gravitational Baryogenesis in Non-Minimal Coupled $f(R,T)$ Gravity

Baryogenesis refers to the theoretical process that occurred in the early history of the universe producing excess of matter over antimatter. Hitherto, fundamental physics which can give rise to such events is unknown. Many theories have emerged which may be able to suffice this conundrum, although concrete understanding is obscure. Gravitational baryogenesis is one such theory introduced by H. Davoudiasl, et al., Phys. Rev. Lett. \textbf{93} (2004) 201301. In this theory, for a CP violating interaction proportional to $\partial_{\mu}R$, where R denote Ricci scalar, gravitational baryogenesis is inevitable. In this paper, we have investigated the consequences of CP violating interactions proportional to $\partial_{\mu}R$, $\partial_{\mu}T$ and $\partial_{\mu}f(R,T)$ in the framework of non-minimal f(R,T) gravity. We found that for interactions proportional to $\partial_{\mu}R$ and $\partial_{\mu}f(R,T)$, baryogenesis can be realized with suitable parameter spaces producing a net baryon asymmetry factor consistent with observations, whereas for interaction proportional to $\partial_{\mu}T$, results in a baryon asymmetry incompatible with observations.rther, we obtained baryon to entropy ratio in each case and put constraints on parameters spaces of our model.

==> T+D.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     17920,        482]
NotebookOptionsPosition[     17454,        461]
NotebookOutlinePosition[     17830,        477]
CellTagsIndexPosition[     17787,        474]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"\[Eta]", "[", 
   RowBox[{
   "g_", ",", "\[Omega]_", ",", "m_", ",", "n_", ",", "T_", ",", "b_", ",", 
    "M_", ",", "e_"}], "]"}], "=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{"15", "b", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{"12", " ", "n", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "n"}], "+", 
                RowBox[{"2", " ", "m", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"2", " ", "n"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["n", "2"]}]}], 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    FractionBox["4", "15"], " ", "g", " ", 
                    SuperscriptBox["\[Pi]", "3"], " ", 
                    SuperscriptBox["T", "4"], " ", "\[Omega]"}]}]], ")"}], 
                  "0.5`"]}]}], ")"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox[
                RowBox[{
                 RowBox[{"2", " ", "n"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["n", "2"]}]}], 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["m", "2"]}], "+", 
                 RowBox[{
                  FractionBox["4", "15"], " ", "g", " ", 
                  SuperscriptBox["\[Pi]", "3"], " ", 
                  SuperscriptBox["T", "4"], " ", "\[Omega]"}]}]], ")"}], 
              "1.5`"]]}], ")"}], 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"e", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "n"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["n", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"2", " ", "n"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["n", "2"]}]}], 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    FractionBox["4", "15"], " ", "g", " ", 
                    SuperscriptBox["\[Pi]", "3"], " ", 
                    SuperscriptBox["T", "4"], " ", "\[Omega]"}]}]], ")"}], 
                    "0.5`"], ")"}], "2"]}]}], ")"}]}], 
                 RowBox[{"8", " ", "\[Pi]", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"2", " ", "n"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["n", "2"]}]}], 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    FractionBox["4", "15"], " ", "g", " ", 
                    SuperscriptBox["\[Pi]", "3"], " ", 
                    SuperscriptBox["T", "4"], " ", "\[Omega]"}]}]], ")"}], 
                    "0.5`"], ")"}], "2"]}]]}], "+", 
               FractionBox[
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["n", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"2", " ", "n"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["n", "2"]}]}], 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    FractionBox["4", "15"], " ", "g", " ", 
                    SuperscriptBox["\[Pi]", "3"], " ", 
                    SuperscriptBox["T", "4"], " ", "\[Omega]"}]}]], ")"}], 
                    "0.5`"], ")"}], "2"]}]}], ")"}]}], 
                RowBox[{"8", " ", "\[Pi]", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"2", " ", "n"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["n", "2"]}]}], 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    FractionBox["4", "15"], " ", "g", " ", 
                    SuperscriptBox["\[Pi]", "3"], " ", 
                    SuperscriptBox["T", "4"], " ", "\[Omega]"}]}]], ")"}], 
                    "0.5`"], ")"}], "2"]}]]}], ")"}]}]}], ")"}]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           FractionBox[
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "n"}]}], ")"}], " ", "n"}], 
            RowBox[{"2", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox[
                  RowBox[{
                   RowBox[{"2", " ", "n"}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["n", "2"]}]}], 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                   RowBox[{
                    FractionBox["4", "15"], " ", "g", " ", 
                    SuperscriptBox["\[Pi]", "3"], " ", 
                    SuperscriptBox["T", "4"], " ", "\[Omega]"}]}]], ")"}], 
                "0.5`"], ")"}], "3"]}]], ")"}], "e", 
          RowBox[{"(", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"m", "+", 
                  FractionBox["n", 
                   RowBox[{"(", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"2", " ", "n"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["n", "2"]}]}], 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    FractionBox["4", "15"], " ", "g", " ", 
                    SuperscriptBox["\[Pi]", "3"], " ", 
                    SuperscriptBox["T", "4"], " ", "\[Omega]"}]}]], ")"}], 
                    "0.5`"], ")"}]]}], ")"}], "2"]}], "-", 
              FractionBox["n", 
               SuperscriptBox[
                RowBox[{"(", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"2", " ", "n"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["n", "2"]}]}], 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    FractionBox["4", "15"], " ", "g", " ", 
                    SuperscriptBox["\[Pi]", "3"], " ", 
                    SuperscriptBox["T", "4"], " ", "\[Omega]"}]}]], ")"}], 
                  "0.5`"], ")"}], "2"]]}], ")"}]}], ")"}]}], ")"}]}], ")"}]}],
      ")"}]}], "/", 
   RowBox[{"(", 
    RowBox[{"4", 
     RowBox[{"(", 
      RowBox[{"\[Pi]", "*", "\[Pi]"}], ")"}], "g", "*", 
     RowBox[{"(", 
      RowBox[{"M", "^", "2"}], ")"}], "*", "T"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.772530813020731*^9, 3.7725308409116955`*^9}, {
   3.7725356001378984`*^9, 3.772535611872299*^9}, {3.772535711185186*^9, 
   3.772535802795904*^9}, 3.7725363193161745`*^9, {3.7727983523607483`*^9, 
   3.772798462861159*^9}, {3.772798493142784*^9, 3.7727985738781905`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", " ", "g", " ", 
     SuperscriptBox["M", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "T"}]], 
   RowBox[{"15", " ", "b", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"9", " ", "e", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["n", 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox[
               RowBox[{
                RowBox[{"2", " ", "n"}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["n", "2"]}]}], 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["m", "2"]}], "+", 
                RowBox[{
                 FractionBox["4", "15"], " ", "g", " ", 
                 SuperscriptBox["\[Pi]", "3"], " ", 
                 SuperscriptBox["T", "4"], " ", "\[Omega]"}]}]], ")"}], 
             "1.`"]]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"m", "+", 
              FractionBox["n", 
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox[
                  RowBox[{
                   RowBox[{"2", " ", "n"}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["n", "2"]}]}], 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                   RowBox[{
                    FractionBox["4", "15"], " ", "g", " ", 
                    SuperscriptBox["\[Pi]", "3"], " ", 
                    SuperscriptBox["T", "4"], " ", "\[Omega]"}]}]], ")"}], 
                "0.5`"]]}], ")"}], "2"]}]}], ")"}]}], 
       RowBox[{"\[Pi]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox[
           RowBox[{
            RowBox[{"2", " ", "n"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["n", "2"]}]}], 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["m", "2"]}], "+", 
            RowBox[{
             FractionBox["4", "15"], " ", "g", " ", 
             SuperscriptBox["\[Pi]", "3"], " ", 
             SuperscriptBox["T", "4"], " ", "\[Omega]"}]}]], ")"}], 
         "1.5`"]}]], "-", 
      FractionBox[
       RowBox[{"12", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}], "+", 
          RowBox[{"2", " ", "m", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox[
              RowBox[{
               RowBox[{"2", " ", "n"}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["n", "2"]}]}], 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["m", "2"]}], "+", 
               RowBox[{
                FractionBox["4", "15"], " ", "g", " ", 
                SuperscriptBox["\[Pi]", "3"], " ", 
                SuperscriptBox["T", "4"], " ", "\[Omega]"}]}]], ")"}], 
            "0.5`"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"e", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "n"}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["n", "2"]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["m", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"2", " ", "n"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["n", "2"]}]}], 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    FractionBox["4", "15"], " ", "g", " ", 
                    SuperscriptBox["\[Pi]", "3"], " ", 
                    SuperscriptBox["T", "4"], " ", "\[Omega]"}]}]], ")"}], 
                    "1.`"]}]}], ")"}]}], 
               RowBox[{"8", " ", "\[Pi]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox[
                   RowBox[{
                    RowBox[{"2", " ", "n"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["n", "2"]}]}], 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    FractionBox["4", "15"], " ", "g", " ", 
                    SuperscriptBox["\[Pi]", "3"], " ", 
                    SuperscriptBox["T", "4"], " ", "\[Omega]"}]}]], ")"}], 
                 "1.`"]}]]}], "+", 
             FractionBox[
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["n", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"2", " ", "n"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["n", "2"]}]}], 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    FractionBox["4", "15"], " ", "g", " ", 
                    SuperscriptBox["\[Pi]", "3"], " ", 
                    SuperscriptBox["T", "4"], " ", "\[Omega]"}]}]], ")"}], 
                   "1.`"]}]}], ")"}]}], 
              RowBox[{"8", " ", "\[Pi]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox[
                  RowBox[{
                   RowBox[{"2", " ", "n"}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["n", "2"]}]}], 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                   RowBox[{
                    FractionBox["4", "15"], " ", "g", " ", 
                    SuperscriptBox["\[Pi]", "3"], " ", 
                    SuperscriptBox["T", "4"], " ", "\[Omega]"}]}]], ")"}], 
                "1.`"]}]]}], ")"}]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           RowBox[{"2", " ", "n"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["n", "2"]}]}], 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["m", "2"]}], "+", 
           RowBox[{
            FractionBox["4", "15"], " ", "g", " ", 
            SuperscriptBox["\[Pi]", "3"], " ", 
            SuperscriptBox["T", "4"], " ", "\[Omega]"}]}]], ")"}], "1.5`"]]}],
      ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.7725363253787484`*^9, 3.7725367569277*^9, 
  3.772538012879169*^9, 3.772798158545854*^9, 3.772798583831439*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Eta]", "[", 
  RowBox[{"106", ",", 
   RowBox[{"1", "/", "3"}], ",", 
   RowBox[{"2", "*", 
    RowBox[{"10", "^", 
     RowBox[{"-", "25"}]}]}], ",", "0.5", ",", 
   RowBox[{"2", "*", 
    RowBox[{"10", "^", "16"}]}], ",", "1", ",", 
   RowBox[{"10", "^", "18"}], ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.772798744762889*^9, 3.772798821263938*^9}}],

Cell[BoxData["8.04247719318987`*^-11"], "Output",
 CellChangeTimes->{{3.7727987482004323`*^9, 3.772798823373239*^9}}]
}, Open  ]]
},
WindowSize->{1902, 976},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>2.3 Inherited,
FrontEndVersion->"11.0 for Microsoft Windows (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 9000, 224, 1015, "Input"],
Cell[9583, 248, 7313, 192, 685, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16933, 445, 385, 10, 99, "Input"],
Cell[17321, 457, 117, 1, 132, "Output"]
}, Open  ]]
}
]
*)



==> T.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     32403,       1045]
NotebookOptionsPosition[     30793,        984]
NotebookOutlinePosition[     31170,       1000]
CellTagsIndexPosition[     31127,        997]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"\[Rho]", "[", 
   RowBox[{"m_", ",", "n_", ",", "t_"}], "]"}], "=", 
  RowBox[{"3", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m", "*", "t"}], ")"}], "^", "2"}], ")"}], "+", 
      RowBox[{"(", 
       RowBox[{"n", "^", "2"}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"8", "\[Pi]", 
      RowBox[{"(", 
       RowBox[{"t", "^", "2"}], ")"}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.772529433039239*^9, 3.772529522712435*^9}},
 FontFamily->"Consolas",
 FontSize->24,
 FontWeight->"Bold"],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["n", "2"], "+", 
     RowBox[{
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["t", "2"]}]}], ")"}]}], 
  RowBox[{"8", " ", "\[Pi]", " ", 
   SuperscriptBox["t", "2"]}]]], "Output",
 CellChangeTimes->{3.7725295309155354`*^9},
 FontSize->24]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"p", "[", 
   RowBox[{"m_", ",", "n_", ",", "t_"}], "]"}], "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m", "^", "2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"t", "^", "2"}], ")"}]}], ")"}]}], "-", 
     RowBox[{"3", 
      RowBox[{"(", 
       RowBox[{"n", "^", "2"}], ")"}]}], "+", 
     RowBox[{"2", "n"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"8", "\[Pi]", 
     RowBox[{"(", 
      RowBox[{"t", "^", "2"}], ")"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.772529540759447*^9, 3.7725295414625783`*^9}, {
  3.772529586838269*^9, 3.7725296480264945`*^9}},
 FontSize->24],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"2", " ", "n"}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["n", "2"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["m", "2"], " ", 
    SuperscriptBox["t", "2"]}]}], 
  RowBox[{"8", " ", "\[Pi]", " ", 
   SuperscriptBox["t", "2"]}]]], "Output",
 CellChangeTimes->{3.7725296583859844`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"T", "[", 
   RowBox[{"m_", ",", "n_", ",", "t_"}], "]"}], "=", 
  RowBox[{
   RowBox[{"(", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["n", "2"], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["t", "2"]}]}], ")"}]}], 
     RowBox[{"8", " ", "\[Pi]", " ", 
      SuperscriptBox["t", "2"]}]], ")"}], "-", 
   RowBox[{"3", 
    RowBox[{"(", 
     FractionBox[
      RowBox[{
       RowBox[{"2", " ", "n"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["n", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["t", "2"]}]}], 
      RowBox[{"8", " ", "\[Pi]", " ", 
       SuperscriptBox["t", "2"]}]], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.772529678917514*^9, 3.772529710761669*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "n"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["n", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["t", "2"]}]}], ")"}]}], 
    RowBox[{"8", " ", "\[Pi]", " ", 
     SuperscriptBox["t", "2"]}]]}], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["n", "2"], "+", 
      RowBox[{
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["t", "2"]}]}], ")"}]}], 
   RowBox[{"8", " ", "\[Pi]", " ", 
    SuperscriptBox["t", "2"]}]]}]], "Output",
 CellChangeTimes->{3.772529713855491*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[PartialD]", "t"], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "n"}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["n", "2"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["t", "2"]}]}], ")"}]}], 
      RowBox[{"8", " ", "\[Pi]", " ", 
       SuperscriptBox["t", "2"]}]]}], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["n", "2"], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["t", "2"]}]}], ")"}]}], 
     RowBox[{"8", " ", "\[Pi]", " ", 
      SuperscriptBox["t", "2"]}]]}], ")"}]}]], "Input",
 NumberMarks->False],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["m", "2"]}], 
   RowBox[{"\[Pi]", " ", "t"}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "n"}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["n", "2"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["t", "2"]}]}], ")"}]}], 
   RowBox[{"4", " ", "\[Pi]", " ", 
    SuperscriptBox["t", "3"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["n", "2"], "+", 
      RowBox[{
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["t", "2"]}]}], ")"}]}], 
   RowBox[{"4", " ", "\[Pi]", " ", 
    SuperscriptBox["t", "3"]}]]}]], "Output",
 CellChangeTimes->{3.772529717402383*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["m", "2"]}], 
    RowBox[{"\[Pi]", " ", "t"}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "n"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["n", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["t", "2"]}]}], ")"}]}], 
    RowBox[{"4", " ", "\[Pi]", " ", 
     SuperscriptBox["t", "3"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["n", "2"], "+", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["t", "2"]}]}], ")"}]}], 
    RowBox[{"4", " ", "\[Pi]", " ", 
     SuperscriptBox["t", "3"]}]]}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"2", " ", "n"}]}], ")"}], " ", "n"}], 
  RowBox[{"2", " ", "\[Pi]", " ", 
   SuperscriptBox["t", "3"]}]]], "Output",
 CellChangeTimes->{3.772529721027438*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Eta]", "[", 
   RowBox[{
   "g_", ",", "\[Omega]_", ",", "m_", ",", "n_", ",", "T_", ",", "b_", ",", 
    "M_"}], "]"}], "=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{"15", "b", "*", 
      RowBox[{"(", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "n"}]}], ")"}], " ", "n"}], 
        RowBox[{"2", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox[
              RowBox[{
               RowBox[{"2", " ", "n"}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["n", "2"]}]}], 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["m", "2"]}], "+", 
               RowBox[{
                FractionBox["4", "15"], " ", "g", " ", 
                SuperscriptBox["\[Pi]", "3"], " ", 
                SuperscriptBox["T", "4"], " ", "\[Omega]"}]}]], ")"}], 
            "0.5`"], ")"}], "3"]}]], ")"}]}], ")"}]}], "/", 
   RowBox[{"(", 
    RowBox[{"4", 
     RowBox[{"(", 
      RowBox[{"\[Pi]", "*", "\[Pi]"}], ")"}], "g", "*", 
     RowBox[{"(", 
      RowBox[{"M", "^", "2"}], ")"}], "*", "T"}], ")"}]}]}]], "Input",
 CellChangeTimes->{
  3.7725298233569202`*^9, {3.7725299631348963`*^9, 3.7725299655723*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"45", " ", "b", " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", "n"}], 
   RowBox[{"8", " ", "g", " ", 
    SuperscriptBox["M", "2"], " ", 
    SuperscriptBox["\[Pi]", "3"], " ", "T", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        RowBox[{"2", " ", "n"}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["n", "2"]}]}], 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        RowBox[{
         FractionBox["4", "15"], " ", "g", " ", 
         SuperscriptBox["\[Pi]", "3"], " ", 
         SuperscriptBox["T", "4"], " ", "\[Omega]"}]}]], ")"}], 
     "1.5`"]}]]}]], "Output",
 CellChangeTimes->{3.772529972634899*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Eta]", "[", 
  RowBox[{"106", ",", 
   RowBox[{"1", "/", "3"}], ",", 
   RowBox[{"10", "^", 
    RowBox[{"-", "40"}]}], ",", "0.6", ",", 
   RowBox[{"2", "*", 
    RowBox[{"10", "^", "16"}]}], ",", "1", ",", 
   RowBox[{"10", "^", "18"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.772530035291975*^9, 3.772530067433031*^9}, {
  3.772530101136731*^9, 3.772530123574194*^9}, {3.7725302314975*^9, 
  3.7725302427475348`*^9}, {3.7725303477021646`*^9, 3.772530502235466*^9}, {
  3.7725305834864388`*^9, 3.7725306859879*^9}, {3.7725307174883175`*^9, 
  3.772530748160594*^9}}],

Cell[BoxData["7.89461290302687`*^46"], "Output",
 CellChangeTimes->{{3.772530024776211*^9, 3.772530069542461*^9}, {
  3.772530104621051*^9, 3.772530125402212*^9}, {3.7725302345755405`*^9, 
  3.772530244591321*^9}, {3.7725303512958307`*^9, 3.7725303923901553`*^9}, {
  3.77253042403117*^9, 3.7725305043447647`*^9}, {3.772530585970847*^9, 
  3.772530611752408*^9}, {3.772530644346589*^9, 3.772530688753459*^9}, {
  3.772530719425711*^9, 3.7725307502386203`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"R1", "[", 
   RowBox[{
   "g_", ",", "\[Omega]_", ",", "m_", ",", "n_", ",", "T_", ",", "e_"}], 
   "]"}], "=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"12", " ", "n", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "n"}], "+", 
       RowBox[{"2", " ", "m", 
        RowBox[{"(", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{
             RowBox[{"2", " ", "n"}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["n", "2"]}]}], 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             RowBox[{
              FractionBox["4", "15"], " ", "g", " ", 
              SuperscriptBox["\[Pi]", "3"], " ", 
              SuperscriptBox["T", "4"], " ", "\[Omega]"}]}]], ")"}], "0.5"], 
         ")"}]}]}], ")"}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          RowBox[{"2", " ", "n"}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["n", "2"]}]}], 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{
           FractionBox["4", "15"], " ", "g", " ", 
           SuperscriptBox["\[Pi]", "3"], " ", 
           SuperscriptBox["T", "4"], " ", "\[Omega]"}]}]], ")"}], "0.5"], 
      ")"}], "3"]]}]}]], "Input",
 CellChangeTimes->{{3.7725360065214767`*^9, 3.7725360076622477`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"12", " ", "n", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "n"}], "+", 
      RowBox[{"2", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           RowBox[{"2", " ", "n"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["n", "2"]}]}], 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["m", "2"]}], "+", 
           RowBox[{
            FractionBox["4", "15"], " ", "g", " ", 
            SuperscriptBox["\[Pi]", "3"], " ", 
            SuperscriptBox["T", "4"], " ", "\[Omega]"}]}]], ")"}], 
        "0.5`"]}]}], ")"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      RowBox[{
       RowBox[{"2", " ", "n"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["n", "2"]}]}], 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox["m", "2"]}], "+", 
       RowBox[{
        FractionBox["4", "15"], " ", "g", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["T", "4"], " ", "\[Omega]"}]}]], ")"}], 
    "1.5`"]]}]], "Output",
 CellChangeTimes->{3.7725359095670652`*^9, 3.7725360110684175`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"R", "[", 
   RowBox[{"m_", ",", "n_", ",", "t_", ",", "e_"}], "]"}], "=", 
  RowBox[{"6", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", 
       FractionBox["n", 
        SuperscriptBox["t", "2"]]}], ")"}], "+", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m", "+", 
          FractionBox["n", "t"]}], ")"}], "^", "2"}], ")"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.772535941301862*^9, 3.7725359665365715`*^9}, {
  3.7725359975683603`*^9, 3.772535999255886*^9}}],

Cell[BoxData[
 RowBox[{"6", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"m", "+", 
        FractionBox["n", "t"]}], ")"}], "2"]}], "-", 
    FractionBox["n", 
     SuperscriptBox["t", "2"]]}], ")"}]}]], "Output",
 CellChangeTimes->{3.7725359689428835`*^9, 3.7725360015058146`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"T", "[", 
   RowBox[{"m_", ",", "n_", ",", "t_", ",", "e_"}], "]"}], "=", 
  RowBox[{
   RowBox[{"(", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["n", "2"], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["t", "2"]}]}], ")"}]}], 
     RowBox[{"8", " ", "\[Pi]", " ", 
      SuperscriptBox["t", "2"]}]], ")"}], "-", 
   RowBox[{"3", 
    RowBox[{"(", 
     FractionBox[
      RowBox[{
       RowBox[{"2", " ", "n"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["n", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["t", "2"]}]}], 
      RowBox[{"8", " ", "\[Pi]", " ", 
       SuperscriptBox["t", "2"]}]], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.7725359898493814`*^9, 3.7725359908963976`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "n"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["n", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["t", "2"]}]}], ")"}]}], 
    RowBox[{"8", " ", "\[Pi]", " ", 
     SuperscriptBox["t", "2"]}]]}], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["n", "2"], "+", 
      RowBox[{
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["t", "2"]}]}], ")"}]}], 
   RowBox[{"8", " ", "\[Pi]", " ", 
    SuperscriptBox["t", "2"]}]]}]], "Output",
 CellChangeTimes->{{3.7725359741929216`*^9, 3.7725359934900537`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"T1", "[", 
   RowBox[{"m_", ",", "n_", ",", "t_", ",", "e_"}], "]"}], "=", 
  FractionBox[
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", "n"}], 
   RowBox[{"2", " ", "\[Pi]", " ", 
    SuperscriptBox["t", "3"]}]]}]], "Input",
 CellChangeTimes->{{3.7725359000981903`*^9, 3.7725359039108706`*^9}, {
  3.7725359826618147`*^9, 3.772535984536936*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"2", " ", "n"}]}], ")"}], " ", "n"}], 
  RowBox[{"2", " ", "\[Pi]", " ", 
   SuperscriptBox["t", "3"]}]]], "Output",
 CellChangeTimes->{{3.7725359783180065`*^9, 3.77253598708372*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"12", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}], "+", 
          RowBox[{"2", " ", "m", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox[
              RowBox[{
               RowBox[{"2", " ", "n"}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["n", "2"]}]}], 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["m", "2"]}], "+", 
               RowBox[{
                FractionBox["4", "15"], " ", "g", " ", 
                SuperscriptBox["\[Pi]", "3"], " ", 
                SuperscriptBox["T", "4"], " ", "\[Omega]"}]}]], ")"}], 
            "0.5`"]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           RowBox[{"2", " ", "n"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["n", "2"]}]}], 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["m", "2"]}], "+", 
           RowBox[{
            FractionBox["4", "15"], " ", "g", " ", 
            SuperscriptBox["\[Pi]", "3"], " ", 
            SuperscriptBox["T", "4"], " ", "\[Omega]"}]}]], ")"}], "1.5`"]]}],
      ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"e", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "n"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["n", "2"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"2", " ", "n"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["n", "2"]}]}], 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    FractionBox["4", "15"], " ", "g", " ", 
                    SuperscriptBox["\[Pi]", "3"], " ", 
                    SuperscriptBox["T", "4"], " ", "\[Omega]"}]}]], ")"}], 
                  "0.5`"], ")"}], "2"]}]}], ")"}]}], 
           RowBox[{"8", " ", "\[Pi]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox[
                 RowBox[{
                  RowBox[{"2", " ", "n"}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["n", "2"]}]}], 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["m", "2"]}], "+", 
                  RowBox[{
                   FractionBox["4", "15"], " ", "g", " ", 
                   SuperscriptBox["\[Pi]", "3"], " ", 
                   SuperscriptBox["T", "4"], " ", "\[Omega]"}]}]], ")"}], 
               "0.5`"], ")"}], "2"]}]]}], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["n", "2"], "+", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox[
                   RowBox[{
                    RowBox[{"2", " ", "n"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["n", "2"]}]}], 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    FractionBox["4", "15"], " ", "g", " ", 
                    SuperscriptBox["\[Pi]", "3"], " ", 
                    SuperscriptBox["T", "4"], " ", "\[Omega]"}]}]], ")"}], 
                 "0.5`"], ")"}], "2"]}]}], ")"}]}], 
          RowBox[{"8", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox[
                RowBox[{
                 RowBox[{"2", " ", "n"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["n", "2"]}]}], 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["m", "2"]}], "+", 
                 RowBox[{
                  FractionBox["4", "15"], " ", "g", " ", 
                  SuperscriptBox["\[Pi]", "3"], " ", 
                  SuperscriptBox["T", "4"], " ", "\[Omega]"}]}]], ")"}], 
              "0.5`"], ")"}], "2"]}]]}], ")"}]}]}], ")"}]}], ")"}], "+", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", "n"}], 
      RowBox[{"2", " ", "\[Pi]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{
             RowBox[{"2", " ", "n"}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["n", "2"]}]}], 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             RowBox[{
              FractionBox["4", "15"], " ", "g", " ", 
              SuperscriptBox["\[Pi]", "3"], " ", 
              SuperscriptBox["T", "4"], " ", "\[Omega]"}]}]], ")"}], "0.5`"], 
         ")"}], "3"]}]], ")"}], 
    RowBox[{"(", 
     RowBox[{"e", 
      RowBox[{"(", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"m", "+", 
              FractionBox["n", 
               RowBox[{"(", 
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox[
                   RowBox[{
                    RowBox[{"2", " ", "n"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["n", "2"]}]}], 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    FractionBox["4", "15"], " ", "g", " ", 
                    SuperscriptBox["\[Pi]", "3"], " ", 
                    SuperscriptBox["T", "4"], " ", "\[Omega]"}]}]], ")"}], 
                 "0.5`"], ")"}]]}], ")"}], "2"]}], "-", 
          FractionBox["n", 
           SuperscriptBox[
            RowBox[{"(", 
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox[
                RowBox[{
                 RowBox[{"2", " ", "n"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["n", "2"]}]}], 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["m", "2"]}], "+", 
                 RowBox[{
                  FractionBox["4", "15"], " ", "g", " ", 
                  SuperscriptBox["\[Pi]", "3"], " ", 
                  SuperscriptBox["T", "4"], " ", "\[Omega]"}]}]], ")"}], 
              "0.5`"], ")"}], "2"]]}], ")"}]}], ")"}]}], ")"}]}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.772536031974968*^9, 3.772536144038932*^9}, {
  3.772536177095533*^9, 3.772536227221204*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"9", " ", "e", " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", "n", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["n", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox[
           RowBox[{
            RowBox[{"2", " ", "n"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["n", "2"]}]}], 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["m", "2"]}], "+", 
            RowBox[{
             FractionBox["4", "15"], " ", "g", " ", 
             SuperscriptBox["\[Pi]", "3"], " ", 
             SuperscriptBox["T", "4"], " ", "\[Omega]"}]}]], ")"}], "1.`"]]}],
       "+", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "+", 
          FractionBox["n", 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox[
              RowBox[{
               RowBox[{"2", " ", "n"}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["n", "2"]}]}], 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["m", "2"]}], "+", 
               RowBox[{
                FractionBox["4", "15"], " ", "g", " ", 
                SuperscriptBox["\[Pi]", "3"], " ", 
                SuperscriptBox["T", "4"], " ", "\[Omega]"}]}]], ")"}], 
            "0.5`"]]}], ")"}], "2"]}]}], ")"}]}], 
   RowBox[{"\[Pi]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        RowBox[{"2", " ", "n"}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["n", "2"]}]}], 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        RowBox[{
         FractionBox["4", "15"], " ", "g", " ", 
         SuperscriptBox["\[Pi]", "3"], " ", 
         SuperscriptBox["T", "4"], " ", "\[Omega]"}]}]], ")"}], "1.5`"]}]], 
  "-", 
  FractionBox[
   RowBox[{"12", " ", "n", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "n"}], "+", 
      RowBox[{"2", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           RowBox[{"2", " ", "n"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["n", "2"]}]}], 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["m", "2"]}], "+", 
           RowBox[{
            FractionBox["4", "15"], " ", "g", " ", 
            SuperscriptBox["\[Pi]", "3"], " ", 
            SuperscriptBox["T", "4"], " ", "\[Omega]"}]}]], ")"}], 
        "0.5`"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"e", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "n"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["n", "2"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox[
                  RowBox[{
                   RowBox[{"2", " ", "n"}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["n", "2"]}]}], 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                   RowBox[{
                    FractionBox["4", "15"], " ", "g", " ", 
                    SuperscriptBox["\[Pi]", "3"], " ", 
                    SuperscriptBox["T", "4"], " ", "\[Omega]"}]}]], ")"}], 
                "1.`"]}]}], ")"}]}], 
           RowBox[{"8", " ", "\[Pi]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox[
               RowBox[{
                RowBox[{"2", " ", "n"}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["n", "2"]}]}], 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["m", "2"]}], "+", 
                RowBox[{
                 FractionBox["4", "15"], " ", "g", " ", 
                 SuperscriptBox["\[Pi]", "3"], " ", 
                 SuperscriptBox["T", "4"], " ", "\[Omega]"}]}]], ")"}], 
             "1.`"]}]]}], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["n", "2"], "+", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox[
                 RowBox[{
                  RowBox[{"2", " ", "n"}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["n", "2"]}]}], 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["m", "2"]}], "+", 
                  RowBox[{
                   FractionBox["4", "15"], " ", "g", " ", 
                   SuperscriptBox["\[Pi]", "3"], " ", 
                   SuperscriptBox["T", "4"], " ", "\[Omega]"}]}]], ")"}], 
               "1.`"]}]}], ")"}]}], 
          RowBox[{"8", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox[
              RowBox[{
               RowBox[{"2", " ", "n"}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["n", "2"]}]}], 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["m", "2"]}], "+", 
               RowBox[{
                FractionBox["4", "15"], " ", "g", " ", 
                SuperscriptBox["\[Pi]", "3"], " ", 
                SuperscriptBox["T", "4"], " ", "\[Omega]"}]}]], ")"}], 
            "1.`"]}]]}], ")"}]}]}], ")"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      RowBox[{
       RowBox[{"2", " ", "n"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["n", "2"]}]}], 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox["m", "2"]}], "+", 
       RowBox[{
        FractionBox["4", "15"], " ", "g", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["T", "4"], " ", "\[Omega]"}]}]], ")"}], 
    "1.5`"]]}]], "Output",
 CellChangeTimes->{3.772536242002642*^9}]
}, Open  ]]
},
WindowSize->{1902, 976},
WindowMargins->{{-9, Automatic}, {Automatic, 0}},
Magnification:>2.2 Inherited,
FrontEndVersion->"11.0 for Microsoft Windows (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 618, 21, 95, "Input"],
Cell[1201, 45, 350, 12, 162, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1588, 62, 744, 25, 174, "Input"],
Cell[2335, 89, 347, 11, 101, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2719, 105, 879, 28, 123, "Input"],
Cell[3601, 135, 743, 25, 105, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4381, 165, 841, 28, 123, "Input"],
Cell[5225, 195, 822, 28, 105, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6084, 228, 861, 29, 116, "Input"],
Cell[6948, 259, 260, 8, 95, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7245, 272, 1401, 41, 205, "Input"],
Cell[8649, 315, 803, 25, 137, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9489, 345, 595, 13, 67, "Input"],
Cell[10087, 360, 460, 6, 67, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10584, 371, 1542, 47, 208, "Input"],
Cell[12129, 420, 1250, 39, 204, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13416, 464, 589, 19, 100, "Input"],
Cell[14008, 485, 349, 11, 119, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14394, 501, 894, 28, 123, "Input"],
Cell[15291, 531, 771, 25, 133, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16099, 561, 444, 12, 106, "Input"],
Cell[16546, 575, 285, 8, 123, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16868, 588, 7578, 208, 670, "Input"],
Cell[24449, 798, 6328, 183, 524, "Output"]
}, Open  ]]
}
]
*)



==> baryogrnesis.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     25733,        749]
NotebookOptionsPosition[     24244,        692]
NotebookOutlinePosition[     24621,        708]
CellTagsIndexPosition[     24578,        705]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"H", "[", 
   RowBox[{"m_", ",", "n_", ",", "t"}], "]"}], "=", 
  RowBox[{"m", "+", 
   RowBox[{"(", 
    RowBox[{"n", "/", "t"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.7723250607347865`*^9, 3.772325135235773*^9}, {
  3.7723744161663904`*^9, 3.7723744390259986`*^9}}],

Cell[BoxData[
 RowBox[{"m", "+", 
  FractionBox["n", "t"]}]], "Output",
 CellChangeTimes->{3.7723251392983313`*^9, 3.7723744492448916`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[PartialD]", "t"], 
  RowBox[{"(", 
   RowBox[{"m", "+", 
    FractionBox["n", "t"]}], ")"}]}]], "Input",
 NumberMarks->False],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["n", 
   SuperscriptBox["t", "2"]]}]], "Output",
 CellChangeTimes->{3.772374486729787*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"R", "[", 
   RowBox[{"m_", ",", "n_", ",", "t"}], "]"}], "=", 
  RowBox[{"6", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", 
       FractionBox["n", 
        SuperscriptBox["t", "2"]]}], ")"}], "+", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m", "+", 
          FractionBox["n", "t"]}], ")"}], "^", "2"}], ")"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.7723259116104364`*^9, 3.772325994470893*^9}, {
   3.772374516902033*^9, 3.772374543371133*^9}, 3.7725359319424925`*^9}],

Cell[BoxData[
 RowBox[{"6", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"m", "+", 
        FractionBox["n", "t"]}], ")"}], "2"]}], "-", 
    FractionBox["n", 
     SuperscriptBox["t", "2"]]}], ")"}]}]], "Output",
 CellChangeTimes->{3.772325997736548*^9, 3.7723745468086786`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[PartialD]", "t"], 
  RowBox[{"(", 
   RowBox[{"6", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "+", 
          FractionBox["n", "t"]}], ")"}], "2"]}], "-", 
      FractionBox["n", 
       SuperscriptBox["t", "2"]]}], ")"}]}], ")"}]}]], "Input",
 NumberMarks->False],

Cell[BoxData[
 RowBox[{"6", " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{"2", " ", "n"}], 
     SuperscriptBox["t", "3"]], "-", 
    FractionBox[
     RowBox[{"4", " ", "n", " ", 
      RowBox[{"(", 
       RowBox[{"m", "+", 
        FractionBox["n", "t"]}], ")"}]}], 
     SuperscriptBox["t", "2"]]}], ")"}]}]], "Output",
 CellChangeTimes->{3.772374555058818*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"6", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "n"}], 
      SuperscriptBox["t", "3"]], "-", 
     FractionBox[
      RowBox[{"4", " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{"m", "+", 
         FractionBox["n", "t"]}], ")"}]}], 
      SuperscriptBox["t", "2"]]}], ")"}]}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"12", " ", "n", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "n"}], "+", 
      RowBox[{"2", " ", "m", " ", "t"}]}], ")"}]}], 
   SuperscriptBox["t", "3"]]}]], "Output",
 CellChangeTimes->{3.7723745607463694`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"t1", "[", 
   RowBox[{"g_", ",", "\[Omega]_", ",", "m_", ",", "n_", ",", "T_"}], "]"}], 
  "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], 
        RowBox[{"(", 
         RowBox[{"n", "*", "n"}], ")"}]}], "+", 
       RowBox[{"2", "n"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", "m", "*", "m"}], ")"}], "+", 
       RowBox[{"(", 
        RowBox[{"8", "\[Pi]", "*", "\[Omega]", "*", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "30"], " ", "g", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["T", "4"]}], ")"}]}], ")"}]}], ")"}]}], ")"}], "^", 
   "0.5"}]}]], "Input",
 CellChangeTimes->{{3.772326286599784*^9, 3.7723263540069275`*^9}, {
   3.772374598324994*^9, 3.7723746369505053`*^9}, {3.772374683294948*^9, 
   3.772374780843031*^9}, {3.77240767935468*^9, 3.772407715320068*^9}, 
   3.7724077934187403`*^9}],

Cell[BoxData[
 SuperscriptBox[
  RowBox[{"(", 
   FractionBox[
    RowBox[{
     RowBox[{"2", " ", "n"}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["n", "2"]}]}], 
    RowBox[{
     RowBox[{"3", " ", 
      SuperscriptBox["m", "2"]}], "+", 
     RowBox[{
      FractionBox["4", "15"], " ", "g", " ", 
      SuperscriptBox["\[Pi]", "3"], " ", 
      SuperscriptBox["T", "4"], " ", "\[Omega]"}]}]], ")"}], 
  "0.5`"]], "Output",
 CellChangeTimes->{{3.772374749858245*^9, 3.772374783780571*^9}, 
   3.7723748278592787`*^9, 3.772407720839654*^9, 3.772407797200041*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"R1", "[", 
   RowBox[{"g_", ",", "\[Omega]_", ",", "m_", ",", "n_", ",", "T_"}], "]"}], 
  "=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"12", " ", "n", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "n"}], "+", 
       RowBox[{"2", " ", "m", 
        RowBox[{"(", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{
             RowBox[{"2", " ", "n"}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["n", "2"]}]}], 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             RowBox[{
              FractionBox["4", "15"], " ", "g", " ", 
              SuperscriptBox["\[Pi]", "3"], " ", 
              SuperscriptBox["T", "4"], " ", "\[Omega]"}]}]], ")"}], "0.5"], 
         ")"}]}]}], ")"}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          RowBox[{"2", " ", "n"}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["n", "2"]}]}], 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{
           FractionBox["4", "15"], " ", "g", " ", 
           SuperscriptBox["\[Pi]", "3"], " ", 
           SuperscriptBox["T", "4"], " ", "\[Omega]"}]}]], ")"}], "0.5"], 
      ")"}], "3"]]}]}]], "Input",
 CellChangeTimes->{{3.772407823637892*^9, 3.7724078637165203`*^9}, {
  3.772407907138969*^9, 3.7724079378581305`*^9}, {3.772407971561734*^9, 
  3.772407972046109*^9}, {3.772409525691677*^9, 3.772409532519922*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"12", " ", "n", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "n"}], "+", 
      RowBox[{"2", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           RowBox[{"2", " ", "n"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["n", "2"]}]}], 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["m", "2"]}], "+", 
           RowBox[{
            FractionBox["4", "15"], " ", "g", " ", 
            SuperscriptBox["\[Pi]", "3"], " ", 
            SuperscriptBox["T", "4"], " ", "\[Omega]"}]}]], ")"}], 
        "0.5`"]}]}], ")"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      RowBox[{
       RowBox[{"2", " ", "n"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["n", "2"]}]}], 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox["m", "2"]}], "+", 
       RowBox[{
        FractionBox["4", "15"], " ", "g", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["T", "4"], " ", "\[Omega]"}]}]], ")"}], 
    "1.5`"]]}]], "Output",
 CellChangeTimes->{3.7724079436550846`*^9, 3.7724079761399145`*^9, 
  3.7724095352387075`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Eta]", "[", 
   RowBox[{
   "g_", ",", "\[Omega]_", ",", "m_", ",", "n_", ",", "T_", ",", "b_", ",", 
    "M_"}], "]"}], "=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{"15", "b", "*", 
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"12", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "n"}], "+", 
            RowBox[{"2", " ", "m", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox[
                RowBox[{
                 RowBox[{"2", " ", "n"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["n", "2"]}]}], 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["m", "2"]}], "+", 
                 RowBox[{
                  FractionBox["4", "15"], " ", "g", " ", 
                  SuperscriptBox["\[Pi]", "3"], " ", 
                  SuperscriptBox["T", "4"], " ", "\[Omega]"}]}]], ")"}], 
              "0.5`"]}]}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{
             RowBox[{"2", " ", "n"}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["n", "2"]}]}], 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             RowBox[{
              FractionBox["4", "15"], " ", "g", " ", 
              SuperscriptBox["\[Pi]", "3"], " ", 
              SuperscriptBox["T", "4"], " ", "\[Omega]"}]}]], ")"}], 
          "1.5`"]]}], ")"}]}], ")"}]}], "/", 
   RowBox[{"(", 
    RowBox[{"4", 
     RowBox[{"(", 
      RowBox[{"\[Pi]", "*", "\[Pi]"}], ")"}], "g", "*", 
     RowBox[{"(", 
      RowBox[{"M", "^", "2"}], ")"}], "*", "T"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.7724080702192917`*^9, 3.77240820628356*^9}, 
   3.772408258315529*^9, {3.7727978792925053`*^9, 3.772797894886326*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"45", " ", "b", " ", "n", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "n"}], "+", 
     RowBox[{"2", " ", "m", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          RowBox[{"2", " ", "n"}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["n", "2"]}]}], 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{
           FractionBox["4", "15"], " ", "g", " ", 
           SuperscriptBox["\[Pi]", "3"], " ", 
           SuperscriptBox["T", "4"], " ", "\[Omega]"}]}]], ")"}], "0.5`"]}]}],
     ")"}]}], 
  RowBox[{"g", " ", 
   SuperscriptBox["M", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", "T", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      RowBox[{
       RowBox[{"2", " ", "n"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["n", "2"]}]}], 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox["m", "2"]}], "+", 
       RowBox[{
        FractionBox["4", "15"], " ", "g", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["T", "4"], " ", "\[Omega]"}]}]], ")"}], 
    "1.5`"]}]]], "Output",
 CellChangeTimes->{3.7724082198462396`*^9, 3.772408262674963*^9, 
  3.772429919792844*^9, 3.772602295285267*^9, 3.7727979346368184`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Eta]", "[", 
  RowBox[{"106", ",", 
   RowBox[{"1", "/", "3"}], ",", 
   RowBox[{"2", "*", 
    RowBox[{"10", "^", 
     RowBox[{"-", "25"}]}]}], ",", "0.5", ",", 
   RowBox[{"2", "*", 
    RowBox[{"10", "^", "16"}]}], ",", "1", ",", 
   RowBox[{"10", "^", "18"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7724083387853456`*^9, 3.7724083425042424`*^9}, {
   3.7724085977262506`*^9, 3.772408646039419*^9}, {3.772408731712532*^9, 
   3.772408852964135*^9}, {3.77240888298003*^9, 3.7724089348402195`*^9}, {
   3.77240897751262*^9, 3.772409025466425*^9}, 3.7724090659044566`*^9, {
   3.772409136936551*^9, 3.772409187124814*^9}, {3.7724092824697094`*^9, 
   3.772409291079221*^9}, {3.772409579645546*^9, 3.772409797195402*^9}, {
   3.772409836117798*^9, 3.7724098495085945`*^9}, {3.772409881758911*^9, 
   3.772410136887308*^9}, {3.7724101901848917`*^9, 3.7724102389512653`*^9}, {
   3.7724102713423195`*^9, 3.772410301873969*^9}, {3.7724133095381823`*^9, 
   3.772413386242221*^9}, {3.7724136819806337`*^9, 3.772413682418144*^9}, {
   3.772429914527273*^9, 3.7724299271524367`*^9}, {3.7726023022073135`*^9, 
   3.77260230276982*^9}, {3.7726025176199765`*^9, 3.77260252874524*^9}, 
   3.772602591694148*^9, 3.7727979544495945`*^9}],

Cell[BoxData["8.042477193189869`*^-11"], "Output",
 CellChangeTimes->{
  3.772408657523946*^9, {3.7724087397750382`*^9, 3.772408854823406*^9}, {
   3.7724088850738373`*^9, 3.772408936793244*^9}, {3.772408979668821*^9, 
   3.7724090277788334`*^9}, 3.7724090680762644`*^9, {3.7724091417803664`*^9, 
   3.772409190390385*^9}, {3.7724092844697275`*^9, 3.772409293641723*^9}, {
   3.7724095831143413`*^9, 3.7724097996484337`*^9}, {3.77240984099273*^9, 
   3.772409853008515*^9}, {3.7724098836495457`*^9, 3.772410138949806*^9}, {
   3.772410193153658*^9, 3.7724102413105693`*^9}, {3.7724102736078715`*^9, 
   3.7724103045613775`*^9}, {3.7724133189913173`*^9, 3.7724133885860243`*^9}, 
   3.7724136847618227`*^9, {3.772429923402259*^9, 3.772429929652342*^9}, 
   3.772602305254148*^9, {3.772602519901263*^9, 3.7726025308545446`*^9}, 
   3.7726025939909163`*^9, {3.7727979445119495`*^9, 3.772797958449644*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Eta]", "[", 
  RowBox[{"106", ",", 
   RowBox[{"1", "/", "3"}], ",", "m", ",", "0.5", ",", 
   RowBox[{"2", "*", 
    RowBox[{"10", "^", "16"}]}], ",", "1", ",", 
   RowBox[{"10", "^", "18"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.77241348382166*^9, 3.7724134918530183`*^9}, {
  3.772429935839926*^9, 3.772429936683715*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"8.602742007368303`*^-54", " ", 
   RowBox[{"(", 
    RowBox[{"0.`", "\[VeryThinSpace]", "+", 
     RowBox[{"1.`", " ", "m", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["1", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          FractionBox[
           RowBox[{
           "135680000000000000000000000000000000000000000000000000000000000000\
00", " ", 
            SuperscriptBox["\[Pi]", "3"]}], "9"]}]], ")"}], "0.5`"]}]}], 
    ")"}]}], 
  SuperscriptBox[
   RowBox[{"(", 
    FractionBox["1", 
     RowBox[{
      RowBox[{"3", " ", 
       SuperscriptBox["m", "2"]}], "+", 
      FractionBox[
       RowBox[{
       "13568000000000000000000000000000000000000000000000000000000000000000",
         " ", 
        SuperscriptBox["\[Pi]", "3"]}], "9"]}]], ")"}], "1.5`"]]], "Output",
 CellChangeTimes->{3.772413495868696*^9, 3.772429943574402*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"8.602742007368303`*^-54", " ", 
      RowBox[{"(", 
       RowBox[{"0.`", "\[VeryThinSpace]", "+", 
        RowBox[{"1.`", " ", "m", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["1", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             FractionBox[
              RowBox[{
              "135680000000000000000000000000000000000000000000000000000000000\
00000", " ", 
               SuperscriptBox["\[Pi]", "3"]}], "9"]}]], ")"}], "0.5`"]}]}], 
       ")"}]}], ")"}], "/", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        FractionBox[
         RowBox[{
         "13568000000000000000000000000000000000000000000000000000000000000000\
", " ", 
          SuperscriptBox["\[Pi]", "3"]}], "9"]}]], ")"}], "1.5`"]}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", 
     RowBox[{"10", "^", 
      RowBox[{"-", "26"}]}], ",", 
     RowBox[{"5", "*", 
      RowBox[{"10", "^", 
       RowBox[{"-", "25"}]}]}]}], "}"}], ",", " ", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Red", ",", " ", "Thick"}], "}"}]}], ",", "  ", 
   RowBox[{"GridLines", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"9", "*", 
       RowBox[{"10", "^", 
        RowBox[{"-", "11"}]}]}], "}"}], "}"}]}], ",", 
   RowBox[{"GridLinesStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Blue", ",", "Dashed", ",", "  ", "Thick"}], "]"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"m", ",", 
      FractionBox["\[Eta]B", "S"]}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"14", ",", 
      RowBox[{"GrayLevel", "[", "0", "]"}], ",", "Bold"}], "}"}]}], ",", " ", 
   RowBox[{"ImageSize", "\[Rule]", "540"}], ",", " ", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"10", "^", 
         RowBox[{"-", "26"}]}], ",", 
        RowBox[{"5", "*", 
         RowBox[{"10", "^", 
          RowBox[{"-", "25"}]}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2.1", "*", 
         RowBox[{"10", "^", 
          RowBox[{"-", "10"}]}]}], ",", 
        RowBox[{"2", "*", 
         RowBox[{"10", "^", 
          RowBox[{"-", "13"}]}]}]}], "}"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7724135095720944`*^9, 3.7724135320880184`*^9}, {
   3.772413573057195*^9, 3.7724136252453794`*^9}, {3.772413658245819*^9, 
   3.7724136611521053`*^9}, {3.772413693558816*^9, 3.772413858014121*^9}, {
   3.772414013938034*^9, 3.7724140627824426`*^9}, {3.772414102845492*^9, 
   3.77241411661127*^9}, {3.7724144506625957`*^9, 3.772414501585121*^9}, {
   3.7724147595104465`*^9, 3.7724147758194838`*^9}, {3.772414827398288*^9, 
   3.7724148278515053`*^9}, {3.7724149542281275`*^9, 
   3.7724150513232613`*^9}, {3.7724151981688595`*^9, 3.772415247716359*^9}, {
   3.77241980428344*^9, 3.7724198288150415`*^9}, {3.7724199130036592`*^9, 
   3.7724199719419403`*^9}, {3.772420019833169*^9, 3.772420060989994*^9}, {
   3.7724202251171474`*^9, 3.7724202578988547`*^9}, {3.7724204786048803`*^9, 
   3.772420515761648*^9}, {3.772421367911307*^9, 3.7724213788333235`*^9}, {
   3.772421505627179*^9, 3.772421524716632*^9}, {3.772422909014593*^9, 
   3.772422999083255*^9}, {3.7724230301930175`*^9, 3.7724231651408587`*^9}, {
   3.7724233609703245`*^9, 3.772423426114685*^9}, 3.772423456677561*^9, {
   3.7724235226321187`*^9, 3.7724235865069404`*^9}, {3.7724236539476185`*^9, 
   3.77242376273848*^9}, {3.7724300080440226`*^9, 3.7724301467958803`*^9}, {
   3.772430180061919*^9, 3.7724301834994764`*^9}, {3.772430250515978*^9, 
   3.772430310344892*^9}, {3.7724303471891346`*^9, 3.772430419002586*^9}},
 NumberMarks->False],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[1, 0, 0], Thickness[Large], Opacity[1.], 
      LineBox[CompressedData["
1:eJwVznk41AkYwHE35Sjp4skxduTczcPu03rz0kOHNNMmx1pW06FW7K4oPVSM
0hZharDTSO5c1SSkMdUjIesoBoNpjGHmN8n4UVppw5Zt//g+n3+/lEPR+45o
qKmp0b/0v7/rGYd7NacCv42//UI1G6v26qinUNIgxpKaw5plo5K7mN+SnAaO
8VcV3M1ZGGo/PrTN8zIU2x9j8p5koY/vo907H6dDRoaZYLAnGykZR1xpD1jA
2JfoZD/zJ07qhqk7BmaBtszLpNv5Ohak1wi/3cWF2wtHZ/R/KsaX3gniAW4J
aK7y0z7NvoWRB/vuZhdWwkWJalUjpwZjX3sGGKXehQLJtAulpx5Vde70sPha
eBRSfGrt4YcobYkrfR9XD/esKE0DlY24KFzdebOuAQJdKzkmZU8xaJVHsKvi
EeR9TQmcnmzBk6UpppqSRujxTV57Z1kbyrjXBub0noKGHV/lGtSOykuL/Mtp
zWBtJ3pSdKYT9djUbpZGK2Qy+/I9OM+xmZtMK8x7BgucyswyWTeGtUeG7zX9
C6oiXJo+MoXI+nBJachvh8EjZ71SKnpxxCOSC/ROqDLi+5R39KFhteSVbnsX
zLSHC7eI+7HfPClPfugFwOHPY/WfRHjmfvVkqKIb5o30T5SsGEQpdbnfu61C
eHhdk3Xi+yG8/G/BjimDXrDqm3IaCRWj/cRC6uauXlg020UXRL1EE//jS6m5
fSD2Zn9IyJLgm947zQ4h/eCURKPwyoZRPNJlqbVOBDbhH3vi66RoeEyrhiBE
YOlwVddePIIuelpXTEoHIFM9r2m3SoYlG82Ld8UOAlPqc65KbwwpfevpfByC
5Sz38PncMWSzh7fHLQ7BD+2qS+cpcqQJ+bFuHWLg/G0wk3hfjh+tQ6foaS/h
WpmKW4sKrNOQL+Vul0DU3cYU11YFCg4m75wyHgbPimV1G4MIrBaND7OEw9Bj
Z/SVv4zAmbajNzcXSmH/9dShdzFKtH7BEzgfGIFbOY+fdywq8fCBoYiD5jJo
U05ovjn/Ct/GmtG4kzJ4RU1nXlgzjr/mUs9a3hqFxunxLQEF45hrST0+6D4G
nPIGd47La9Rys33bUDIGXvXnmdTW1/iLNDOnRV0OFTQdzandE3jcUz2gN0IO
K0RLnTajExjjJHbT7ZCDs7K2nxuhwgVG0VSwrQJsfPdbBL9VoZ1/nICXqQCz
IiYv7dwk7hHy7jhMK6AjKSTx/TISqc92Ggy8UUC8V31BoAGJ8wJ5FHNGAVSd
lU0PjEi8WbrGUTSrgHOZzzQSTEhcOJVYlbigALcbzqmfNpBYYU4vF+oScFug
k63jTKJa1FThKWsCMt7XVq4PInGQcXHJikrAlgbDzoRgEm8HWDG6bAiYOBNB
SkJIDPIIsLCyJ2CbpsU3+QwSecaPb3RsIuCzcVod5RiJIQ3puRuQgOhNjEaH
syQ682zm2zwIsJgVjKYnkahd8iQ4ZisBXQ9Wq08nk3gvfXZdmzcBth6d3tV/
kKjDCOVE+xIwSvuuw/UKiVL/uTlTGgGslVcnc9gk1vhcCWylf/kTTep/yCbx
Z5eW1aZ+BHBDi/Y0cEl0sQ072bKPgB2Wi9GmeSTqbfin/7cAAuYUgezT+STK
VrJd1wcRUFJ+r3a4kMQ6bcfs5h8J8IvUF7mXkPgf0WhurA==
       "]]},
     Annotation[#, "Charting`Private`Tag$9216#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->NCache[{
     Rational[1, 100000000000000000000000000], 
     Rational[1, 5000000000000]}, {9.999999999999999*^-27, 2.*^-13}],
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      FractionBox["\[Eta]B", "S"], TraditionalForm], None}, {
     FormBox["m", TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->NCache[{{
      Rational[9, 100000000000]}, {
      Rational[9, 100000000000]}}, {{9.*^-11}, {9.*^-11}}],
  GridLinesStyle->Directive[
    RGBColor[0, 0, 1], 
    Dashing[{Small, Small}], 
    Thickness[Large]],
  ImagePadding->All,
  ImageSize->540,
  LabelStyle->{14, 
    GrayLevel[0], Bold},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{
      Rational[1, 100000000000000000000000000], 
      Rational[1, 2000000000000000000000000]}, {2.1000000000000002`*^-10, 
      Rational[1, 5000000000000]}}, {{9.999999999999999*^-27, 
    5.0000000000000005`*^-25}, {2.1000000000000002`*^-10, 2.*^-13}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.7724148299921055`*^9, 3.7724150463074465`*^9, {3.7724152406069217`*^9, 
   3.772415249825774*^9}, {3.7724198090803757`*^9, 3.772419831768176*^9}, 
   3.7724199167068033`*^9, {3.7724200443022733`*^9, 3.7724200633025007`*^9}, 
   3.772420228664091*^9, 3.772420260492638*^9, {3.772420481526789*^9, 
   3.772420511745941*^9}, {3.7724215078928328`*^9, 3.7724215277166967`*^9}, 
   3.7724229210928774`*^9, {3.772423066405171*^9, 3.772423081217867*^9}, 
   3.772423124765327*^9, {3.7724233666266212`*^9, 3.772423428942849*^9}, 
   3.7724234610838685`*^9, {3.77242354961685*^9, 3.7724235886632385`*^9}, 
   3.7724236722622366`*^9, {3.7724237418632364`*^9, 3.7724237655022974`*^9}, 
   3.7724300230910816`*^9, 3.7724300626541133`*^9, 3.7724301498584175`*^9, 
   3.7724301869057827`*^9, {3.772430279719514*^9, 3.772430314032449*^9}, 
   3.7724304221276307`*^9}]
}, Open  ]]
},
WindowSize->{1902, 976},
WindowMargins->{{-9, Automatic}, {Automatic, 0}},
Magnification:>2.7 Inherited,
FrontEndVersion->"11.0 for Microsoft Windows (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 306, 8, 81, "Input"],
Cell[889, 32, 139, 3, 105, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1065, 40, 167, 6, 115, "Input"],
Cell[1235, 48, 133, 4, 108, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1405, 57, 600, 19, 120, "Input"],
Cell[2008, 78, 347, 11, 110, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2392, 94, 393, 14, 120, "Input"],
Cell[2788, 110, 383, 13, 144, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3208, 128, 407, 14, 158, "Input"],
Cell[3618, 144, 317, 10, 113, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3972, 159, 1030, 30, 120, "Input"],
Cell[5005, 191, 573, 17, 145, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5615, 213, 1670, 48, 240, "Input"],
Cell[7288, 263, 1277, 40, 211, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8602, 308, 2011, 56, 345, "Input"],
Cell[10616, 366, 1394, 42, 277, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12047, 413, 1253, 22, 114, "Input"],
Cell[13303, 437, 902, 12, 114, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14242, 454, 353, 8, 81, "Input"],
Cell[14598, 464, 958, 29, 245, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15593, 498, 4018, 98, 892, "Input"],
Cell[19614, 598, 4614, 91, 818, "Output"]
}, Open  ]]
}
]
*)


